Unlabeled sample compression schemes and corner peelings for ample and maximum classes

We examine connections between combinatorial notions that arise in machine learning and topological notions in cubical/simplicial geometry. These connections enable to export results from geometry to machine learning. Our first main result is based on a geometric construction by Tracy Hall (2004) of a partial shelling of the cross-polytope which can not be extended. We use it to derive a maximum class of VC dimension 3 that has no corners. This refutes several previous works in machine learning from the past 11 years. In particular, it implies that all previous constructions of optimal unlabeled sample compression schemes for maximum classes are erroneous. On the positive side we present a new construction of an unlabeled sample compression scheme for maximum classes. We leave as open whether our unlabeled sample compression scheme extends to ample (a.k.a. lopsided or extremal) classes, which represent a natural and far-reaching generalization of maximum classes. Towards resolving this question, we provide a geometric characterization in terms of unique sink orientations of the 1-skeletons of associated cubical complexes.

==> anc/CH.txt <==
This is the counter example C_H by Huntington Tracy Hall. C_H
\subseteq 2^U with U = {1,...,12} is a maximum class with VC-dimension
3 and 299 concepts.

Each number below represents a concept in C_H by translating it to a
12-digit binary number: for each k in U, k belongs to c if and only if
the kth digit is 1.

0 1 2 3 16 17 19 48 49 51 55 59 63 64 65 67 80 81 83 112 113 115
119 123 127 131 147 179 187 191 192 193 195 208 209 211 240 241
243 244 245 247 251 252 253 255 256 272 304 305 307 311 319 368
369 371 375 383 447 496 497 499 500 501 503 508 509 511 563 567
571 575 703 767 768 772 776 780 784 788 796 800 804 808 812 816
817 819 820 821 823 824 825 827 828 829 831 880 881 883 884 885
887 892 893 895 959 1008 1009 1011 1012 1013 1015 1020 1021 1023
1024 1025 1026 1027 1040 1072 1088 1089 1091 1104 1136 1216 1217
1219 1232 1233 1235 1264 1265 1267 1268 1269 1271 1276 1277 1279
1280 1296 1328 1392 1520 1524 1532 1533 1535 1791 1792 1796 1800
1804 1808 1812 1820 1840 1844 1852 1904 1908 1916 2032 2036 2044
2045 2047 2048 2050 2051 2115 2179 2243 2304 2816 2824 2828 2844
2860 2876 3072 3073 3074 3075 3088 3120 3136 3137 3139 3152 3184
3200 3201 3202 3203 3264 3265 3266 3267 3268 3269 3270 3271 3276
3277 3278 3279 3280 3281 3283 3284 3285 3287 3292 3293 3295 3311
3312 3313 3315 3316 3317 3319 3324 3325 3327 3328 3344 3376 3392
3408 3440 3520 3524 3532 3533 3535 3536 3540 3548 3549 3551 3567
3568 3572 3580 3581 3583 3788 3789 3790 3791 3823 3839 3840 3844
3848 3852 3856 3860 3868 3884 3888 3892 3900 3904 3908 3916 3920
3924 3932 3948 3952 3956 3964 4032 4036 4044 4045 4046 4047 4048
4052 4060 4061 4062 4063 4076 4078 4079 4080 4084 4092 4093 4094
4095


Below are the corresponding binary representations of the 299 concepts
of C_H:

   0   0   0   0   0   0   0   0   0   0   0   0
   0   0   0   0   0   0   0   0   0   0   0   1
   0   0   0   0   0   0   0   0   0   0   1   0
   0   0   0   0   0   0   0   0   0   0   1   1
   0   0   0   0   0   0   0   1   0   0   0   0
   0   0   0   0   0   0   0   1   0   0   0   1
   0   0   0   0   0   0   0   1   0   0   1   1
   0   0   0   0   0   0   1   1   0   0   0   0
   0   0   0   0   0   0   1   1   0   0   0   1
   0   0   0   0   0   0   1   1   0   0   1   1
   0   0   0   0   0   0   1   1   0   1   1   1
   0   0   0   0   0   0   1   1   1   0   1   1
   0   0   0   0   0   0   1   1   1   1   1   1
   0   0   0   0   0   1   0   0   0   0   0   0
   0   0   0   0   0   1   0   0   0   0   0   1
   0   0   0   0   0   1   0   0   0   0   1   1
   0   0   0   0   0   1   0   1   0   0   0   0
   0   0   0   0   0   1   0   1   0   0   0   1
   0   0   0   0   0   1   0   1   0   0   1   1
   0   0   0   0   0   1   1   1   0   0   0   0
   0   0   0   0   0   1   1   1   0   0   0   1
   0   0   0   0   0   1   1   1   0   0   1   1
   0   0   0   0   0   1   1   1   0   1   1   1
   0   0   0   0   0   1   1   1   1   0   1   1
   0   0   0   0   0   1   1   1   1   1   1   1
   0   0   0   0   1   0   0   0   0   0   1   1
   0   0   0   0   1   0   0   1   0   0   1   1
   0   0   0   0   1   0   1   1   0   0   1   1
   0   0   0   0   1   0   1   1   1   0   1   1
   0   0   0   0   1   0   1   1   1   1   1   1
   0   0   0   0   1   1   0   0   0   0   0   0
   0   0   0   0   1   1   0   0   0   0   0   1
   0   0   0   0   1   1   0   0   0   0   1   1
   0   0   0   0   1   1   0   1   0   0   0   0
   0   0   0   0   1   1   0   1   0   0   0   1
   0   0   0   0   1   1   0   1   0   0   1   1
   0   0   0   0   1   1   1   1   0   0   0   0
   0   0   0   0   1   1   1   1   0   0   0   1
   0   0   0   0   1   1   1   1   0   0   1   1
   0   0   0   0   1   1   1   1   0   1   0   0
   0   0   0   0   1   1   1   1   0   1   0   1
   0   0   0   0   1   1   1   1   0   1   1   1
   0   0   0   0   1   1   1   1   1   0   1   1
   0   0   0   0   1   1   1   1   1   1   0   0
   0   0   0   0   1   1   1   1   1   1   0   1
   0   0   0   0   1   1   1   1   1   1   1   1
   0   0   0   1   0   0   0   0   0   0   0   0
   0   0   0   1   0   0   0   1   0   0   0   0
   0   0   0   1   0   0   1   1   0   0   0   0
   0   0   0   1   0   0   1   1   0   0   0   1
   0   0   0   1   0   0   1   1   0   0   1   1
   0   0   0   1   0   0   1   1   0   1   1   1
   0   0   0   1   0   0   1   1   1   1   1   1
   0   0   0   1   0   1   1   1   0   0   0   0
   0   0   0   1   0   1   1   1   0   0   0   1
   0   0   0   1   0   1   1   1   0   0   1   1
   0   0   0   1   0   1   1   1   0   1   1   1
   0   0   0   1   0   1   1   1   1   1   1   1
   0   0   0   1   1   0   1   1   1   1   1   1
   0   0   0   1   1   1   1   1   0   0   0   0
   0   0   0   1   1   1   1   1   0   0   0   1
   0   0   0   1   1   1   1   1   0   0   1   1
   0   0   0   1   1   1   1   1   0   1   0   0
   0   0   0   1   1   1   1   1   0   1   0   1
   0   0   0   1   1   1   1   1   0   1   1   1
   0   0   0   1   1   1   1   1   1   1   0   0
   0   0   0   1   1   1   1   1   1   1   0   1
   0   0   0   1   1   1   1   1   1   1   1   1
   0   0   1   0   0   0   1   1   0   0   1   1
   0   0   1   0   0   0   1   1   0   1   1   1
   0   0   1   0   0   0   1   1   1   0   1   1
   0   0   1   0   0   0   1   1   1   1   1   1
   0   0   1   0   1   0   1   1   1   1   1   1
   0   0   1   0   1   1   1   1   1   1   1   1
   0   0   1   1   0   0   0   0   0   0   0   0
   0   0   1   1   0   0   0   0   0   1   0   0
   0   0   1   1   0   0   0   0   1   0   0   0
   0   0   1   1   0   0   0   0   1   1   0   0
   0   0   1   1   0   0   0   1   0   0   0   0
   0   0   1   1   0   0   0   1   0   1   0   0
   0   0   1   1   0   0   0   1   1   1   0   0
   0   0   1   1   0   0   1   0   0   0   0   0
   0   0   1   1   0   0   1   0   0   1   0   0
   0   0   1   1   0   0   1   0   1   0   0   0
   0   0   1   1   0   0   1   0   1   1   0   0
   0   0   1   1   0   0   1   1   0   0   0   0
   0   0   1   1   0   0   1   1   0   0   0   1
   0   0   1   1   0   0   1   1   0   0   1   1
   0   0   1   1   0   0   1   1   0   1   0   0
   0   0   1   1   0   0   1   1   0   1   0   1
   0   0   1   1   0   0   1   1   0   1   1   1
   0   0   1   1   0   0   1   1   1   0   0   0
   0   0   1   1   0   0   1   1   1   0   0   1
   0   0   1   1   0   0   1   1   1   0   1   1
   0   0   1   1   0   0   1   1   1   1   0   0
   0   0   1   1   0   0   1   1   1   1   0   1
   0   0   1   1   0   0   1   1   1   1   1   1
   0   0   1   1   0   1   1   1   0   0   0   0
   0   0   1   1   0   1   1   1   0   0   0   1
   0   0   1   1   0   1   1   1   0   0   1   1
   0   0   1   1   0   1   1   1   0   1   0   0
   0   0   1   1   0   1   1   1   0   1   0   1
   0   0   1   1   0   1   1   1   0   1   1   1
   0   0   1   1   0   1   1   1   1   1   0   0
   0   0   1   1   0   1   1   1   1   1   0   1
   0   0   1   1   0   1   1   1   1   1   1   1
   0   0   1   1   1   0   1   1   1   1   1   1
   0   0   1   1   1   1   1   1   0   0   0   0
   0   0   1   1   1   1   1   1   0   0   0   1
   0   0   1   1   1   1   1   1   0   0   1   1
   0   0   1   1   1   1   1   1   0   1   0   0
   0   0   1   1   1   1   1   1   0   1   0   1
   0   0   1   1   1   1   1   1   0   1   1   1
   0   0   1   1   1   1   1   1   1   1   0   0
   0   0   1   1   1   1   1   1   1   1   0   1
   0   0   1   1   1   1   1   1   1   1   1   1
   0   1   0   0   0   0   0   0   0   0   0   0
   0   1   0   0   0   0   0   0   0   0   0   1
   0   1   0   0   0   0   0   0   0   0   1   0
   0   1   0   0   0   0   0   0   0   0   1   1
   0   1   0   0   0   0   0   1   0   0   0   0
   0   1   0   0   0   0   1   1   0   0   0   0
   0   1   0   0   0   1   0   0   0   0   0   0
   0   1   0   0   0   1   0   0   0   0   0   1
   0   1   0   0   0   1   0   0   0   0   1   1
   0   1   0   0   0   1   0   1   0   0   0   0
   0   1   0   0   0   1   1   1   0   0   0   0
   0   1   0   0   1   1   0   0   0   0   0   0
   0   1   0   0   1   1   0   0   0   0   0   1
   0   1   0   0   1   1   0   0   0   0   1   1
   0   1   0   0   1   1   0   1   0   0   0   0
   0   1   0   0   1   1   0   1   0   0   0   1
   0   1   0   0   1   1   0   1   0   0   1   1
   0   1   0   0   1   1   1   1   0   0   0   0
   0   1   0   0   1   1   1   1   0   0   0   1
   0   1   0   0   1   1   1   1   0   0   1   1
   0   1   0   0   1   1   1   1   0   1   0   0
   0   1   0   0   1   1   1   1   0   1   0   1
   0   1   0   0   1   1   1   1   0   1   1   1
   0   1   0   0   1   1   1   1   1   1   0   0
   0   1   0   0   1   1   1   1   1   1   0   1
   0   1   0   0   1   1   1   1   1   1   1   1
   0   1   0   1   0   0   0   0   0   0   0   0
   0   1   0   1   0   0   0   1   0   0   0   0
   0   1   0   1   0   0   1   1   0   0   0   0
   0   1   0   1   0   1   1   1   0   0   0   0
   0   1   0   1   1   1   1   1   0   0   0   0
   0   1   0   1   1   1   1   1   0   1   0   0
   0   1   0   1   1   1   1   1   1   1   0   0
   0   1   0   1   1   1   1   1   1   1   0   1
   0   1   0   1   1   1   1   1   1   1   1   1
   0   1   1   0   1   1   1   1   1   1   1   1
   0   1   1   1   0   0   0   0   0   0   0   0
   0   1   1   1   0   0   0   0   0   1   0   0
   0   1   1   1   0   0   0   0   1   0   0   0
   0   1   1   1   0   0   0   0   1   1   0   0
   0   1   1   1   0   0   0   1   0   0   0   0
   0   1   1   1   0   0   0   1   0   1   0   0
   0   1   1   1   0   0   0   1   1   1   0   0
   0   1   1   1   0   0   1   1   0   0   0   0
   0   1   1   1   0   0   1   1   0   1   0   0
   0   1   1   1   0   0   1   1   1   1   0   0
   0   1   1   1   0   1   1   1   0   0   0   0
   0   1   1   1   0   1   1   1   0   1   0   0
   0   1   1   1   0   1   1   1   1   1   0   0
   0   1   1   1   1   1   1   1   0   0   0   0
   0   1   1   1   1   1   1   1   0   1   0   0
   0   1   1   1   1   1   1   1   1   1   0   0
   0   1   1   1   1   1   1   1   1   1   0   1
   0   1   1   1   1   1   1   1   1   1   1   1
   1   0   0   0   0   0   0   0   0   0   0   0
   1   0   0   0   0   0   0   0   0   0   1   0
   1   0   0   0   0   0   0   0   0   0   1   1
   1   0   0   0   0   1   0   0   0   0   1   1
   1   0   0   0   1   0   0   0   0   0   1   1
   1   0   0   0   1   1   0   0   0   0   1   1
   1   0   0   1   0   0   0   0   0   0   0   0
   1   0   1   1   0   0   0   0   0   0   0   0
   1   0   1   1   0   0   0   0   1   0   0   0
   1   0   1   1   0   0   0   0   1   1   0   0
   1   0   1   1   0   0   0   1   1   1   0   0
   1   0   1   1   0   0   1   0   1   1   0   0
   1   0   1   1   0   0   1   1   1   1   0   0
   1   1   0   0   0   0   0   0   0   0   0   0
   1   1   0   0   0   0   0   0   0   0   0   1
   1   1   0   0   0   0   0   0   0   0   1   0
   1   1   0   0   0   0   0   0   0   0   1   1
   1   1   0   0   0   0   0   1   0   0   0   0
   1   1   0   0   0   0   1   1   0   0   0   0
   1   1   0   0   0   1   0   0   0   0   0   0
   1   1   0   0   0   1   0   0   0   0   0   1
   1   1   0   0   0   1   0   0   0   0   1   1
   1   1   0   0   0   1   0   1   0   0   0   0
   1   1   0   0   0   1   1   1   0   0   0   0
   1   1   0   0   1   0   0   0   0   0   0   0
   1   1   0   0   1   0   0   0   0   0   0   1
   1   1   0   0   1   0   0   0   0   0   1   0
   1   1   0   0   1   0   0   0   0   0   1   1
   1   1   0   0   1   1   0   0   0   0   0   0
   1   1   0   0   1   1   0   0   0   0   0   1
   1   1   0   0   1   1   0   0   0   0   1   0
   1   1   0   0   1   1   0   0   0   0   1   1
   1   1   0   0   1   1   0   0   0   1   0   0
   1   1   0   0   1   1   0   0   0   1   0   1
   1   1   0   0   1   1   0   0   0   1   1   0
   1   1   0   0   1   1   0   0   0   1   1   1
   1   1   0   0   1   1   0   0   1   1   0   0
   1   1   0   0   1   1   0   0   1   1   0   1
   1   1   0   0   1   1   0   0   1   1   1   0
   1   1   0   0   1   1   0   0   1   1   1   1
   1   1   0   0   1   1   0   1   0   0   0   0
   1   1   0   0   1   1   0   1   0   0   0   1
   1   1   0   0   1   1   0   1   0   0   1   1
   1   1   0   0   1   1   0   1   0   1   0   0
   1   1   0   0   1   1   0   1   0   1   0   1
   1   1   0   0   1   1   0   1   0   1   1   1
   1   1   0   0   1   1   0   1   1   1   0   0
   1   1   0   0   1   1   0   1   1   1   0   1
   1   1   0   0   1   1   0   1   1   1   1   1
   1   1   0   0   1   1   1   0   1   1   1   1
   1   1   0   0   1   1   1   1   0   0   0   0
   1   1   0   0   1   1   1   1   0   0   0   1
   1   1   0   0   1   1   1   1   0   0   1   1
   1   1   0   0   1   1   1   1   0   1   0   0
   1   1   0   0   1   1   1   1   0   1   0   1
   1   1   0   0   1   1   1   1   0   1   1   1
   1   1   0   0   1   1   1   1   1   1   0   0
   1   1   0   0   1   1   1   1   1   1   0   1
   1   1   0   0   1   1   1   1   1   1   1   1
   1   1   0   1   0   0   0   0   0   0   0   0
   1   1   0   1   0   0   0   1   0   0   0   0
   1   1   0   1   0   0   1   1   0   0   0   0
   1   1   0   1   0   1   0   0   0   0   0   0
   1   1   0   1   0   1   0   1   0   0   0   0
   1   1   0   1   0   1   1   1   0   0   0   0
   1   1   0   1   1   1   0   0   0   0   0   0
   1   1   0   1   1   1   0   0   0   1   0   0
   1   1   0   1   1   1   0   0   1   1   0   0
   1   1   0   1   1   1   0   0   1   1   0   1
   1   1   0   1   1   1   0   0   1   1   1   1
   1   1   0   1   1   1   0   1   0   0   0   0
   1   1   0   1   1   1   0   1   0   1   0   0
   1   1   0   1   1   1   0   1   1   1   0   0
   1   1   0   1   1   1   0   1   1   1   0   1
   1   1   0   1   1   1   0   1   1   1   1   1
   1   1   0   1   1   1   1   0   1   1   1   1
   1   1   0   1   1   1   1   1   0   0   0   0
   1   1   0   1   1   1   1   1   0   1   0   0
   1   1   0   1   1   1   1   1   1   1   0   0
   1   1   0   1   1   1   1   1   1   1   0   1
   1   1   0   1   1   1   1   1   1   1   1   1
   1   1   1   0   1   1   0   0   1   1   0   0
   1   1   1   0   1   1   0   0   1   1   0   1
   1   1   1   0   1   1   0   0   1   1   1   0
   1   1   1   0   1   1   0   0   1   1   1   1
   1   1   1   0   1   1   1   0   1   1   1   1
   1   1   1   0   1   1   1   1   1   1   1   1
   1   1   1   1   0   0   0   0   0   0   0   0
   1   1   1   1   0   0   0   0   0   1   0   0
   1   1   1   1   0   0   0   0   1   0   0   0
   1   1   1   1   0   0   0   0   1   1   0   0
   1   1   1   1   0   0   0   1   0   0   0   0
   1   1   1   1   0   0   0   1   0   1   0   0
   1   1   1   1   0   0   0   1   1   1   0   0
   1   1   1   1   0   0   1   0   1   1   0   0
   1   1   1   1   0   0   1   1   0   0   0   0
   1   1   1   1   0   0   1   1   0   1   0   0
   1   1   1   1   0   0   1   1   1   1   0   0
   1   1   1   1   0   1   0   0   0   0   0   0
   1   1   1   1   0   1   0   0   0   1   0   0
   1   1   1   1   0   1   0   0   1   1   0   0
   1   1   1   1   0   1   0   1   0   0   0   0
   1   1   1   1   0   1   0   1   0   1   0   0
   1   1   1   1   0   1   0   1   1   1   0   0
   1   1   1   1   0   1   1   0   1   1   0   0
   1   1   1   1   0   1   1   1   0   0   0   0
   1   1   1   1   0   1   1   1   0   1   0   0
   1   1   1   1   0   1   1   1   1   1   0   0
   1   1   1   1   1   1   0   0   0   0   0   0
   1   1   1   1   1   1   0   0   0   1   0   0
   1   1   1   1   1   1   0   0   1   1   0   0
   1   1   1   1   1   1   0   0   1   1   0   1
   1   1   1   1   1   1   0   0   1   1   1   0
   1   1   1   1   1   1   0   0   1   1   1   1
   1   1   1   1   1   1   0   1   0   0   0   0
   1   1   1   1   1   1   0   1   0   1   0   0
   1   1   1   1   1   1   0   1   1   1   0   0
   1   1   1   1   1   1   0   1   1   1   0   1
   1   1   1   1   1   1   0   1   1   1   1   0
   1   1   1   1   1   1   0   1   1   1   1   1
   1   1   1   1   1   1   1   0   1   1   0   0
   1   1   1   1   1   1   1   0   1   1   1   0
   1   1   1   1   1   1   1   0   1   1   1   1
   1   1   1   1   1   1   1   1   0   0   0   0
   1   1   1   1   1   1   1   1   0   1   0   0
   1   1   1   1   1   1   1   1   1   1   0   0
   1   1   1   1   1   1   1   1   1   1   0   1
   1   1   1   1   1   1   1   1   1   1   1   0
   1   1   1   1   1   1   1   1   1   1   1   1

